Designing Energy-Efficient Convolutional Neural Networks using Energy-Aware Pruning

Deep convolutional neural networks (CNNs) are indispensable to state-of-the-art computer vision algorithms. However, they are still rarely deployed on battery-powered mobile devices, such as smartphones and wearable gadgets, where vision algorithms can enable many revolutionary real-world applications. The key limiting factor is the high energy consumption of CNN processing due to its high computational complexity. While there are many previous efforts that try to reduce the CNN model size or amount of computation, we find that they do not necessarily result in lower energy consumption, and therefore do not serve as a good metric for energy cost estimation. To close the gap between CNN design and energy consumption optimization, we propose an energy-aware pruning algorithm for CNNs that directly uses energy consumption estimation of a CNN to guide the pruning process. The energy estimation methodology uses parameters extrapolated from actual hardware measurements that target realistic battery-powered system setups. The proposed layer-by-layer pruning algorithm also prunes more aggressively than previously proposed pruning methods by minimizing the error in output feature maps instead of filter weights. For each layer, the weights are first pruned and then locally fine-tuned with a closed-form least-square solution to quickly restore the accuracy. After all layers are pruned, the entire network is further globally fine-tuned using back-propagation. With the proposed pruning method, the energy consumption of AlexNet and GoogLeNet are reduced by 3.7x and 1.6x, respectively, with less than 1% top-5 accuracy loss. Finally, we show that pruning the AlexNet with a reduced number of target classes can greatly decrease the number of weights but the energy reduction is limited. Energy modeling tool and energy-aware pruned models available at http://eyeriss.mit.edu/energy.html

==> Figures/Code/PlotAccuracyImprovement.m <==
close all; clear;

%% data
threStage = [0.74, 0.90, 0.91, 0.63, 0.62, 0.65, 0.62, 0.15];
stepSize = [0.05 0.01 0.01 0.05 0.05 0.05 0.05 0.05];
errorOri = 19.57;  % top-5, in %
errorTol = 1;      % top-5, in %

% AlexNet with LS
withLSCollect = {   [99.0339566317011 96.9878519009909 90.9987976284257 84.1846676893735 72.8512790745885 62.4196691405116 49.0111530328786 37.0040217256105 31.4917699738795 25.4135743604627 23.1104108793897 21.3731912600025 20.4071478917036 20.226792155562 19.8515693022099 19.6960902193292 19.6297524773001], ...
                    [94.3343422198267 69.2690410050168 36.9687798001575 22.3371615738629 20.8259048882624 20.3677598573739 19.9987561673369 19.8038890501265 19.6815788382603 19.6359716406153 19.6401177494921 19.6567021849994 19.6318255317385 19.609021932916 19.6235333139848 19.619387205108 19.6297524773001], ...
                    [98.00572163025 86.191384385754 55.1971474770927 41.2040300178283 27.3394419337452 22.9963928852772 20.0485094738588 19.6297524773001], ...
                    [33.2994734441726 21.2384427215059 19.9946100584601 19.756208798043 19.6338985861769 19.6608482938762 19.6131680417928 19.6297524773001], ...
                    [63.9495833160579 35.8514034578548 25.5172270823832 21.8251171275758 20.5398233757618 19.8681537377172 19.6297524773001], ...
                    [22.221070525312 20.5315311580082 20.0257058750363 19.8204734856337 19.710601600398 19.6732866205067 19.6297524773001], ...
                    [85.9757867241594 48.2876570338737 29.6301670881877 23.9126829470542 21.3379493345495 20.2475226999461 19.7893776690576 19.6297524773001], ...
                    [28.1458601102865 21.431236784278 20.3905634561964 19.9655872963224 19.8101082134417 19.7023093826444 19.6235333139848 19.6297524773001], ...
                    [75.1440772834695 51.4905261412165 32.5676852274141 24.5159417886314 21.4022140221402 20.2889837887143 19.7810854513039 19.6297524773001], ...
                    [34.4209958953522 21.8334093453294 20.3947095650732 19.9821717318297 19.8246195945106 19.7147477092748 19.6235333139848 19.6297524773001], ...
                    [38.494547866827 26.5205854305734 27.1134789999585 22.0158381359094 23.6763547410755 21.8292632364526 20.4112940005805 20.2765454620838 19.6297524773001], ...
                    [27.42443716572 22.519590364443 21.097475019694 20.3781251295659 20.1625274679713 19.9780256229529 19.7976698868112 19.7168207637133 19.6297524773001], ...
                    [37.2071810605746 31.160081263734 24.0702350843733 23.5955056179775 22.5382478543887 20.7284713296571 20.5108006136241 20.5066545047473 19.7645010157967 19.6297524773001], ...
                    [25.7452630706082 22.0324225714167 20.9337037190597 20.3947095650732 20.1894771756706 19.8494962477715 19.8225465400721 19.7499896347278 19.6670674571914 19.6297524773001], ...
                    [85.5694680542311 47.7382976076952 33.291181226419 22.2687507773954 21.0601600398026 19.6297524773001], ...
                    [58.9203532484763 22.6647041751316 20.7035946763962 20.1646005224097 19.7810854513039 19.6297524773001]};  

% AlexNet without LS
withoutLSCollect = {[99.0339566317011 96.9878519009909 90.9987976284257 84.1846676893735 72.8512790745885 62.4196691405116 49.0111530328786 37.0040217256105 31.4917699738795 25.4135743604627 23.1104108793897 21.3731912600025 20.4071478917036 20.226792155562 19.8515693022099 19.6960902193292 19.6297524773001], ...
                    [97.307102284506 85.8866453833078 58.0165015133297 35.4658153323106 27.5902815207927 23.7717152452423 21.6261039014885 20.606161117791 20.1376508147104 19.8847381732244 19.7935237779344 19.6629213483146 19.6256063684232 19.6131680417928 19.6318255317385 19.5965836062855 19.6297524773001], ...
                    [98.00572163025 86.191384385754 55.1971474770927 41.2040300178283 27.3394419337452 22.9963928852772 20.0485094738588 19.6297524773001], ...
                    [93.2066006053319 49.0194452506323 30.1401384800365 22.8264024213276 20.6870102408889 19.9386375886231 19.6877980015755 19.6297524773001], ...
                    [63.9495833160579 35.8514034578548 25.5172270823832 21.8251171275758 20.5398233757618 19.8681537377172 19.6297524773001], ...
                    [41.5523031634811 25.5628342800282 22.0075459181558 20.6331108254903 19.973879514076 19.7043824370828 19.6297524773001], ...
                    [85.9757867241594 48.2876570338737 29.6301670881877 23.9126829470542 21.3379493345495 20.2475226999461 19.7893776690576 19.6297524773001], ...
                    [50.7131307268129 30.4303661014138 24.1158422820183 21.2073469049297 20.4216592727725 19.8868112276628 19.6795057838219 19.6297524773001], ...
                    [75.1440772834695 51.4905261412165 32.5676852274141 24.5159417886314 21.4022140221402 20.2889837887143 19.7810854513039 19.6297524773001], ...
                    [58.2279530660475 40.6588167005266 27.9095319043078 22.3910609892616 20.5937227911605 19.7852315601808 19.7126746548364 19.6297524773001], ...
                    [38.494547866827 26.5205854305734 27.1134789999585 22.0158381359094 23.6763547410755 21.8292632364526 20.4112940005805 20.2765454620838 19.6297524773001], ...
                    [31.1289854471578 24.6652017081969 23.299058833285 21.4270906754011 20.7201791119035 20.5066545047473 20.0174136572826 20.1065549981342 19.6297524773001], ...
                    [37.2071810605746 31.160081263734 24.0702350843733 23.5955056179775 22.5382478543887 20.7284713296571 20.5108006136241 20.5066545047473 19.7645010157967 19.6297524773001], ...
                    [30.6957170695302 23.7862266263112 21.9329159583731 20.8818773580994 21.8479207263983 20.0630208549277 19.8681537377172 20.4071478917036 19.6940171648908 19.6297524773001], ...
                    [85.5694680542311 47.7382976076952 33.291181226419 22.2687507773954 21.0601600398026 19.6297524773001], ...
                    [83.291181226419 32.9968074961648 24.0930386831958 21.7712177121771 20.0277789294747 19.6297524773001]}; 

%% plot
% collect data
barCollect = zeros(8,3);
for i = 1:8
    [~,idx] = find(withLSCollect{i*2} < (errorOri+errorTol), 1);
    barCollect(i,1) = withoutLSCollect{(i-1)*2+1}(idx);
    barCollect(i,2) = withoutLSCollect{i*2}(idx);
    barCollect(i,3) = withLSCollect{i*2}(idx);
end
barCollect = 100-barCollect;
bar(barCollect);
set(gca,'XTickLabel',{'Conv1', 'Conv2', 'Conv3', 'Conv4', 'Conv5', 'FC1', 'FC2', 'FC3'});
ylabel('Top-5 Accuracy (%)');
legend('Step 2', 'Step 2 + 3', 'Step 2 + 3 + 4', 'location', 'southeast');
set(findall(gcf, '-property','FontSize'), 'FontSize', 15);
grid on;
axis([-inf inf 0 90]);
saveas(gcf, ['../Accuracy_PruneMethod_tol' num2str(errorTol) '.eps'],'epsc');

==> Figures/Code/PlotAccuracyImprovement_V1.m <==
close all;

% parameters
plotIdx = 2; % 1: with LS, 2: without LS

if (plotIdx == 1)
    % AlexNet with LS
    errorCollect = {[99.0339566317011 96.9878519009909 90.9987976284257 84.1846676893735 72.8512790745885 62.4196691405116 49.0111530328786 37.0040217256105 31.4917699738795 25.4135743604627 23.1104108793897 21.3731912600025 20.4071478917036 20.226792155562 19.8515693022099 19.6960902193292 19.6297524773001], ...
                    [94.3343422198267 69.2690410050168 36.9687798001575 22.3371615738629 20.8259048882624 20.3677598573739 19.9987561673369 19.8038890501265 19.6815788382603 19.6359716406153 19.6401177494921 19.6567021849994 19.6318255317385 19.609021932916 19.6235333139848 19.619387205108 19.6297524773001], ...
                    [98.00572163025 86.191384385754 55.1971474770927 41.2040300178283 27.3394419337452 22.9963928852772 20.0485094738588 19.6297524773001], ...
                    [33.2994734441726 21.2384427215059 19.9946100584601 19.756208798043 19.6338985861769 19.6608482938762 19.6131680417928 19.6297524773001], ...
                    [63.9495833160579 35.8514034578548 25.5172270823832 21.8251171275758 20.5398233757618 19.8681537377172 19.6297524773001], ...
                    [22.221070525312 20.5315311580082 20.0257058750363 19.8204734856337 19.710601600398 19.6732866205067 19.6297524773001], ...
                    [85.9757867241594 48.2876570338737 29.6301670881877 23.9126829470542 21.3379493345495 20.2475226999461 19.7893776690576 19.6297524773001], ...
                    [28.1458601102865 21.431236784278 20.3905634561964 19.9655872963224 19.8101082134417 19.7023093826444 19.6235333139848 19.6297524773001], ...
                    [75.1440772834695 51.4905261412165 32.5676852274141 24.5159417886314 21.4022140221402 20.2889837887143 19.7810854513039 19.6297524773001], ...
                    [34.4209958953522 21.8334093453294 20.3947095650732 19.9821717318297 19.8246195945106 19.7147477092748 19.6235333139848 19.6297524773001], ...
                    [38.494547866827 26.5205854305734 27.1134789999585 22.0158381359094 23.6763547410755 21.8292632364526 20.4112940005805 20.2765454620838 19.6297524773001], ...
                    [27.42443716572 22.519590364443 21.097475019694 20.3781251295659 20.1625274679713 19.9780256229529 19.7976698868112 19.7168207637133 19.6297524773001], ...
                    [37.2071810605746 31.160081263734 24.0702350843733 23.5955056179775 22.5382478543887 20.7284713296571 20.5108006136241 20.5066545047473 19.7645010157967 19.6297524773001], ...
                    [25.7452630706082 22.0324225714167 20.9337037190597 20.3947095650732 20.1894771756706 19.8494962477715 19.8225465400721 19.7499896347278 19.6670674571914 19.6297524773001], ...
                    [85.5694680542311 47.7382976076952 33.291181226419 22.2687507773954 21.0601600398026 19.6297524773001], ...
                    [58.9203532484763 22.6647041751316 20.7035946763962 20.1646005224097 19.7810854513039 19.6297524773001]};  
elseif (plotIdx == 2)
    % AlexNet without LS
    errorCollect = {[99.0339566317011 96.9878519009909 90.9987976284257 84.1846676893735 72.8512790745885 62.4196691405116 49.0111530328786 37.0040217256105 31.4917699738795 25.4135743604627 23.1104108793897 21.3731912600025 20.4071478917036 20.226792155562 19.8515693022099 19.6960902193292 19.6297524773001], ...
                    [97.307102284506 85.8866453833078 58.0165015133297 35.4658153323106 27.5902815207927 23.7717152452423 21.6261039014885 20.606161117791 20.1376508147104 19.8847381732244 19.7935237779344 19.6629213483146 19.6256063684232 19.6131680417928 19.6318255317385 19.5965836062855 19.6297524773001], ...
                    [98.00572163025 86.191384385754 55.1971474770927 41.2040300178283 27.3394419337452 22.9963928852772 20.0485094738588 19.6297524773001], ...
                    [93.2066006053319 49.0194452506323 30.1401384800365 22.8264024213276 20.6870102408889 19.9386375886231 19.6877980015755 19.6297524773001], ...
                    [63.9495833160579 35.8514034578548 25.5172270823832 21.8251171275758 20.5398233757618 19.8681537377172 19.6297524773001], ...
                    [41.5523031634811 25.5628342800282 22.0075459181558 20.6331108254903 19.973879514076 19.7043824370828 19.6297524773001], ...
                    [85.9757867241594 48.2876570338737 29.6301670881877 23.9126829470542 21.3379493345495 20.2475226999461 19.7893776690576 19.6297524773001], ...
                    [50.7131307268129 30.4303661014138 24.1158422820183 21.2073469049297 20.4216592727725 19.8868112276628 19.6795057838219 19.6297524773001], ...
                    [75.1440772834695 51.4905261412165 32.5676852274141 24.5159417886314 21.4022140221402 20.2889837887143 19.7810854513039 19.6297524773001], ...
                    [58.2279530660475 40.6588167005266 27.9095319043078 22.3910609892616 20.5937227911605 19.7852315601808 19.7126746548364 19.6297524773001], ...
                    [38.494547866827 26.5205854305734 27.1134789999585 22.0158381359094 23.6763547410755 21.8292632364526 20.4112940005805 20.2765454620838 19.6297524773001], ...
                    [31.1289854471578 24.6652017081969 23.299058833285 21.4270906754011 20.7201791119035 20.5066545047473 20.0174136572826 20.1065549981342 19.6297524773001], ...
                    [37.2071810605746 31.160081263734 24.0702350843733 23.5955056179775 22.5382478543887 20.7284713296571 20.5108006136241 20.5066545047473 19.7645010157967 19.6297524773001], ...
                    [30.6957170695302 23.7862266263112 21.9329159583731 20.8818773580994 21.8479207263983 20.0630208549277 19.8681537377172 20.4071478917036 19.6940171648908 19.6297524773001], ...
                    [85.5694680542311 47.7382976076952 33.291181226419 22.2687507773954 21.0601600398026 19.6297524773001], ...
                    [83.291181226419 32.9968074961648 24.0930386831958 21.7712177121771 20.0277789294747 19.6297524773001]}; 
end
threStage = [0.74, 0.90, 0.91, 0.63, 0.62, 0.65, 0.62, 0.15];
stepSize = [0.05 0.01 0.01 0.05 0.05 0.05 0.05 0.05];

threStage = threStage(end:-1:1);
stepSize = stepSize(end:-1:1);
fig = figure;
for i = 1:8
    pruningRatioSeq = threStage(i):stepSize(i):(1-1e-10);
    pruningRatioSeq = pruningRatioSeq(end:-1:1)*100;
    errorNow = errorCollect{i*2-1}-errorCollect{i*2};
    plot(pruningRatioSeq, errorNow);
    hold on;
end
hold off;

xlabel('Pruning Ratio (%)');
ylabel('Accuracy Improvement (%)');
legend('Conv1', 'Conv2', 'Conv3', 'Conv4', 'Conv5', 'FC1', 'FC2', 'FC3', 'Location', 'northwest');
axis([10 100 0 70]);
set(findall(gcf, '-property','FontSize'), 'FontSize', 18);
set(findall(gcf, '-property','LineWidth'), 'LineWidth', 2)
if (plotIdx == 1)
    title('Prune AlexNet (With LS)');
    saveas(fig, '../Accuracy_LS','epsc');
elseif (plotIdx == 2)
    title('Prune AlexNet (Without LS)');
    saveas(fig, '../Accuracy_NoLS','epsc');
end

==> Figures/Code/PlotAccuracyVSNAddWeight.m <==
close all; clear;

% parameter
plotConvIdx = 1;  % only support 1: conv1, 3: conv3

% data (AlexNet)
nAddWeight = [1 2 4 8 16];
pruningRatio = 0.95:-0.05:0;
conv1 = [   98.60 94.24 80.98 27.75 21.82 20.54 20.04 19.73 19.62 19.57 19.52 19.54 19.56 19.60 19.56 19.57 19.57 19.57 19.58 19.57; ...
            93.49 66.36 37.75 22.03 20.77 20.08 19.75 19.62 19.57 19.50 19.57 19.55 19.55 19.56 19.57 19.54 19.56 19.57 19.58 19.57; ...
            93.37 65.74 36.45 22.26 21.06 20.07 19.77 19.69 19.58 19.55 19.54 19.55 19.58 19.56 19.57 19.57 19.57 19.58 19.57 19.57; ...
            95.75 78.69 42.19 22.93 21.26 20.24 19.78 19.61 19.57 19.55 19.56 19.53 19.58 19.58 19.57 19.56 19.57 19.58 19.58 19.57; ...
            97.59 90.19 69.20 31.68 21.27 20.40 19.96 19.74 19.54 19.57 19.54 19.56 19.58 19.54 19.56 19.56 19.58 19.57 19.58 19.57];

conv3 = [   22.76 20.60 20.14 19.85 19.73 19.63 19.59 19.59 19.59 19.60 19.59 19.55 19.55 19.54 19.55 19.56 19.55 19.57 19.57 19.57; ...
            22.75 20.57 20.12 19.87 19.74 19.64 19.59 19.59 19.60 19.60 19.58 19.56 19.55 19.54 19.56 19.55 19.56 19.57 19.57 19.57; ...
            22.77 20.61 20.13 19.87 19.73 19.63 19.59 19.61 19.59 19.61 19.59 19.56 19.54 19.54 19.56 19.56 19.55 19.57 19.57 19.57; ...
            22.69 20.61 20.16 19.86 19.73 19.63 19.60 19.61 19.57 19.60 19.59 19.56 19.55 19.55 19.56 19.56 19.56 19.57 19.57 19.57; ...
            22.77 20.55 20.14 19.85 19.74 19.64 19.60 19.61 19.58 19.61 19.60 19.56 19.53 19.55 19.56 19.56 19.56 19.56 19.57 19.57];
        
% pick data to plot
switch (plotConvIdx)
    case 1
        targetData = 100-conv1; % convert to accuracy
        titleString = 'AlexNet (CONV1)';
    case 3
        targetData = 100-conv3; % convert to accuracy
        titleString = 'AlexNet (CONV3)';
    otherwise
        error('The given plotConvIdx is not supported. Only support 1 or 3.');
end

% plot
for i = 1:size(targetData,1)
    plot(pruningRatio*100, targetData(i,:));
    hold on;
end
%title(titleString);
xlabel('Compression Ratio (%)');
ylabel('Top-5 Accuracy (%)');
legendCell = cell(1,numel(nAddWeight));
for i = 1:numel(nAddWeight)
    legendCell{i} = ['p = ' num2str(nAddWeight(i))];
end
legend(legendCell, 'location', 'southwest');
axis([50 100 -inf inf]);
set(findall(gcf, '-property','FontSize'), 'FontSize', 24);
set(findall(gcf, '-property','LineWidth'), 'LineWidth', 2);
grid on;

% save the figure
saveas(gcf, '../Accuracy_nAddWeight.eps', 'epsc');

==> Figures/Code/PlotAccuracyVsEnergy.m <==
% Accuracy for XNORNet is from the paper
clear; close all;

% all data
Network = {'AlexNet (Original)', 'AlexNet (DC)', 'AlexNet (Our)', 'SqueezeNet (Original)', 'SqueezeNet (DC)', 'GoogleNet (Original)', 'GoogleNet (Our)', 'XNORNet', 'ResNet-50'}';
Accuracy = [80.43 80.37 79.56 80.61 81.47 88.26 87.28 69.2 91.37]';  % top-5 accuracy
NBitWeight = [60954656*16 6786358*16 5734713*16 1244448*16 415921*16 6990272*16 2370467*16 60954656*1 25502912*16]';  % nWeight * bitwidthWeight
NMac = [3.71E+08 2.01E+08 5.74E+07 4.78E+08 3.31E+08 8.01E+08 2.27E+08 371137182.6364 944171669.7917]';  % when one of the inputs to the alu is zero, don't count the corresponding mac
Energy = [3.97E+09 1.98E+09 1.08E+09 5.47E+09 4.65E+09 8.06E+09 4.90E+09 2111713407.7983 22022330586.8099]';

% build the table
collect = table(Network, Accuracy, NBitWeight, NMac, Energy);

% plot
semilogx(Energy, Accuracy, 'o');
LabelPoints(Energy, Accuracy, Network, 'position', 'NE');

==> Figures/Code/PlotPureIMPPruning.m <==
close all; clear;

% load the data
data = 'PureIMPPrune_Layer1_AlexNet.mat';
load(data);

% generate statistics
[val, idx] = sort(abs(filterOri(:)));
filterPruneZero = (filterPrune(:) == 0);
filterPruneZero = filterPruneZero(idx);
nZeroCollect = zeros(1,100);
for i = 1:100
    currentPos = ceil((i/100)*numel(filterPruneZero));
    nZeroCollect(i) = sum(filterPruneZero(1:currentPos))/numel(filterPruneZero)*100;
end
nZeroCollect = [0 nZeroCollect];

% plot
fig = figure(1);
plot(0:100, nZeroCollect);
xlabel('Percentage of Sorted Weights (%)');
ylabel('Percentage of Zero Weights (%)');
axis([-inf inf 0 100]);
title('Pruned AlexNet Conv1 (Pruning Ratio 50%)');
set(findall(gcf, '-property','FontSize'), 'FontSize', 18);
saveas(fig, '../PureIMPPrune_Layer1_AlexNet','epsc');

==> Figures/Code/PlotResultReduceNClass.m <==
close all; clear;

%% Summary
% data
nWeights = [5.73 3.92 0.10 0.09]*1e6;
nMacs = [0.56 0.37 0.19 0.22]*1e8;
energy = [1.06 0.92 0.72 0.71]*1e9;

% plot
figure;
bar(nWeights);
set(gca,'XTickLabel',{'1000', '100', '10R', '10D'});
%xlabel('# of Target Classes');
%title({'# of Non-zero Weights', ' '});
set(findall(gcf, '-property','FontSize'), 'FontSize', 30);
grid on;
axis([0.5 4.5 0 6e6])
saveas(gca, '../ReduceClass_Weight.eps', 'epsc');

figure;
bar(nMacs);
set(gca,'XTickLabel',{'1000', '100', '10R', '10D'});
%xlabel('# of Target Classes');
%title({'# of MACs', ' '});
set(findall(gcf, '-property','FontSize'), 'FontSize', 30);
grid on;
axis([0.5 4.5 0 6e7])
saveas(gca, '../ReduceClass_MAC.eps', 'epsc');

figure;
bar(energy);
set(gca,'XTickLabel',{'1000', '100', '10R', '10D'});
%xlabel('# of Target Classes');
%title({'Estimated Energy', ' '});
set(findall(gcf, '-property','FontSize'), 'FontSize', 30);
grid on;
axis([0.5 4.5 0 11e8])
saveas(gca, '../ReduceClass_Energy.eps', 'epsc');

%% Energy Breakdown
% data
ifMap = [241434614.627841 230246268.622159 214173477.275568 207960517.451705];
ofMap = [411194434.306818 379189155.840909 345233129.136364 340708076.431818];
weight = [350642196.014205 268514481 143959417.411932 141439405.303977];

% plot
figure;
bar(ifMap);
set(gca,'XTickLabel',{'1000', '100', '10R', '10D'});
%xlabel('# of Target Classes');
%title({'# of Non-zero Weights', ' '});
set(findall(gcf, '-property','FontSize'), 'FontSize', 30);
grid on;
axis([0.5 4.5 0 5e8])
saveas(gca, '../EnergyBreakdown_ReduceNClass_IfMap.eps', 'epsc');

figure;
bar(ofMap);
set(gca,'XTickLabel',{'1000', '100', '10R', '10D'});
%xlabel('# of Target Classes');
%title({'# of MACs', ' '});
set(findall(gcf, '-property','FontSize'), 'FontSize', 30);
grid on;
axis([0.5 4.5 0 5e8])
saveas(gca, '../EnergyBreakdown_ReduceNClass_OfMap.eps', 'epsc');

figure;
bar(weight);
set(gca,'XTickLabel',{'1000', '100', '10R', '10D'});
%xlabel('# of Target Classes');
%title({'Estimated Energy', ' '});
set(findall(gcf, '-property','FontSize'), 'FontSize', 30);
grid on;
axis([0.5 4.5 0 5e8])
saveas(gca, '../EnergyBreakdown_ReduceNClass_Weight.eps', 'epsc');

==> Figures/Code/labelpoints.m <==
function [h, ext] = LabelPoints (xpos, ypos, labels, varargin)
%  [h, ext] = labelpoints (xpos, ypos, labels, position, buffer, adjust_axes, varargin)
%
%   Given x and y coordinate vectors (xpos, ypos) and given 
%     a vector of labels this function will label all data points 
%     and output the label handles in vector, h and the label extents in ext. 
%
% ***REQUIRED INPUTS (the basics)***************
%
%   'xpos' and 'ypos' are x and y coordinate vectors for your labels.  xpos & ypos
%     should be the same length.  An exception is when all labels are along the same 
%     x or y coordinate.  In that case only one value is needed for that x or y coordinate
%     and it will be replicated in the code.
%     (see examples directly below).
%
%   'labels' should be a cell or numerical array of the same length as xpos or ypos.
%     Alternatively it can be a single string or number that will be replicated  
%     for each (x,y) coordinate.   (see examples directly below.).
%
%   Example:
%         x = [0 .1 .2]; y = [.8 .7 .6];
%         labels = {'label 1' 'label 2' 'label 3'};
%         plot(x, y, 'o'); axis([-1 1 0 1]);
%         labelpoints(x, y, labels);
% 
%   Example: when all labels fall along the same X value
%         boxplot(1:10)
%         labelpoints(0.8, [3, 5.5, 8], {'25%' '50%' '75%'}, 'center');
%
%   Example: When using only 1 label that is replicated 
%         x = [0 .1 .2]; y = [.8 .6 .4]; 
%         plot(x,y,'o'); axis([-1 1 -1 1])
%         labelpoints(x, y, 'this point')
%
% *** OPTIONAL INPUTS **************************
%
%   'position' (optional) describes the position of the labels relative to their 
%     (x,y) location by entering one of the following abbreviated compass directions
%     in single quotes (default is 'NW'):   N, S, E, W, NE, NW, SE, SW, center, C
%
%   'buffer' (optional) is a number generally between 0:1 that adds distance between
%     the label and the plotted point where 0 (default) is 0 distance and 1 is 1/10th 
%     of the axis length.  Ignored for 'center' position.  The value can be greater than 
%     1 or less than 0 too where negative buffer will shift in the opposite direction.  
%
%   'adjust_axes' (optional, default=0): depending on the positioning of labels, 
%     some may fall beyond the axis limits. adjust_axes = 1 will re-adjust xlim 
%     & ylim slightly so labels are not beyond axis limits.
%
%   Examples:
%         x = [0 0 0]; y = [.8 .7 .6];
%         labels = {'label 1' 'label 2' 'label 3'};
%         plot(x, y, 'o')
%         labelpoints(x, y, labels, 'SE', 0.5, 1);
%
% *** OPTIONAL PARAMETERS **************************
%
%   'stacked' (optional): Automatically stacks multiple labels so they are stacked 
%     vertically or horizontally. When using 'stacked' only the first xpos and ypos 
%     coordinates will be used to plot the 1st label and the following coordinates 
%     will be determined by the desired stack type.  Stack types include:
%       'down' - stacks vertically, downward. xpos and ypos indicate position of top most label. (default)
%       'up'   - stacks vertically, upward.  xpos and ypos indicate position of bottom label. 
%       'right'- stacks horizontally, rightward.  xpos and ypos indicate pos of left most label.
%       'left' - stacks horizontally, leftward. xpos and ypos indicate pos of right most label. 
%     You can also adjust the spacing between the labels like this:
%       'down_1.5' increases the inter-label distance by x1.5(default is 1)
%       'left_0.5' decreases the inter-label distance by x0.5
%       Values >1 increase the distances, values between 0:1 cause labels to overlap.
%     Note that 'position', 'FontSize', and 'rotation' inputs still affect all labels. 
%     You cannot use any outliers when using 'stacked'.  The buffer also affects placement of the stack. 
%
%     Examples:  
%         bar([0 4 8 19 5 3])
%         labelpoints(0.5, 14, {'a','b','c','d','e','f','g'}, 'stacked', 'down');
%         labelpoints(0.3, 19, {'A','B','C','D','E','F','G'}, 'stacked', 'right_2.8')
%         labelpoints(max(xlim), min(ylim), {'A','B','C','D','E','F','G'}, 'stacked', 'up')
%
%   This function includes optional parameters to identify and label only the outliers.
%   This can come in handy when there are many points and you are interested in labeling outliers only.
%   NaNs values will be ignored. There are several ways to identify outliers: (may require stats toolbox) 
%       'outliers_SD', N   -  will only label points that are greater than N standard deviations from 
%                             mean(xpos) or mean(ypos). Alternatively, label N standard deviations from 
%                             any (X,Y) point by making N a 3-element vector [N standard dev, X, Y].
%                           * Example: 
%                               x = normrnd(0, 10, 1, 200); y=normrnd(0, 10, 1, 200); plot(x,y,'o');                            
%                               labelpoints(x,y,1:200,'outliers_SD', 2);
%                           * Example: 
%                               x = normrnd(0, 10, 1, 200); y=normrnd(0, 10, 1, 200); plot(x,y,'o');  
%                               labelpoints(x,y,1:200,'outliers_SD',[2,10,-20]);        
%       'outliers_Q', N    -  will only label points that are greater than N times the interquartile range 
%                             of xpos or ypos.
%                           * Example: 
%                               x = normrnd(0, 10, 1, 200); y=normrnd(0, 10, 1, 200); plot(x,y,'o');  
%                               labelpoints(x,y,1:200,'outliers_Q', 1);
%       'outliers_N', N    -  will calculate the distance of each point from the mean point(xpos,ypos) 
%                             and will label the N-furthest points. Alternatively, N can be a decimal
%                             to label N% of the points. Alternatively, label the N (or 0.N) furthest 
%                             points from any (X,Y) point by making N a 3-element vector [N, X, Y];
%                           * Example: (label 20 furthest points)
%                               x = normrnd(0, 10, 1, 200); y=normrnd(0, 10, 1, 200); plot(x,y,'o'); 
%                               h = labelpoints(x,y,1:200,'outliers_N', 20);     
%                           * Example:  (label 20% furthest points)
%                               x = normrnd(0, 10, 1, 200); y=normrnd(0, 10, 1, 200); plot(x,y,'o'); 
%                               labelpoints(x,y,1:200,'outliers_N', 0.2);   
%                           * Example:  (labels 5 furthest points from (10, -10))
%                               x = normrnd(0, 10, 1, 200); y=normrnd(0, 10, 1, 200); plot(x,y,'o'); 
%                               labelpoints(x,y,1:200,'outliers_N', [5,10,-10]); 
%       'outliers_lim', {[x1 x2; y1 y2]; tag}
%                          -  labels points that are greater and less than the x and/or y value ranges.
%                             [x1 x2; y1 y2] are ranges of x and y values describing a boundary where points
%                             should or should not be labeled.
%                             'tag' can be either 'and', 'or', or 'invert'. (described below).
%                             When 'tag' is 'and', only points outside of x *and* y boundaries are labeled.
%                             When 'tag' is 'or' (default), points that are outside of the x *or* y boundaries
%                             are labeled.  (see examples for clarity).
%                             When 'tag' is 'invert', only points that fall *within* the x and y boundary are labeled.
%                             Use inf or -inf in the x1,x2,y1,y2 values to have a limitless bound. 
%                           * Example: ('and')
%                               x = normrnd(0, 10, 1, 100); y=normrnd(0, 10, 1, 100); plot(x,y,'o'); 
%                               labelpoints(x,y,1:100,'outliers_lim', {[-5, 5; -10, 0]; 'and'}); hold on;
%                               line([-5, -5; 5, 5; min(xlim) max(xlim); min(xlim) max(xlim)]', [min(ylim) max(ylim); min(ylim) max(ylim); -10 -10; 0 0]', 'color', 'r')
%                           * Example: ('or')
%                               (change 'and' to 'or' in the example above)
%                           * Example: ('invert')
%                               (change 'and' to 'invert' in the example above)
%       'outliers_lin', {slope, Y-int, type, num}
%                          -  label points that have high residual values according to a linear
%                             fit of the data.  'Slope' & 'Y-int' are the slope and y intercept of the 
%                             line that is being compared to the data.  The 'Slope' and 'Y-int' can be
%                             left out or empty and the regression line will be calculated based on the
%                             data points. Example:  {'sd', 1.5} or {'','',n,0.3}
%                             'TYPE' describes the type of outliers to be detected. When TYPE is 'SD', 
%                             'NUM' standard deviations of the y value along the regression line will be labeled
%                             Example:  {1,0,'SD',2}. When 'TYPE' is 'N', if NUM<1, NUM% of the greatest residuals
%                             will be labeled.  If NUM>1 the NUM greatest residuals will be labeled.  
%                             Examples: {1,0,'N', 10} or {1,0,'N',0.25}
%                           * Examples: 
%                               x=[0:0.01:1]; y=[0:0.01:1]+rand(1,101); labs=[1:101];plot(x,y, 'o');
%                               labelpoints(x,y,labs,'outliers_lin',{'sd', 1.5});     
%                               labelpoints(x,y,labs,'outliers_lin',{1,0,'sd',1.5}); 
%                               labelpoints(x,y,labs,'outliers_lin',{'N', 3});                               
%
%   The following parameters may also be entered in any order
%     'FontSize', N -   font size of all labels
%     'Color', S    -   font color of all labels ('y' 'm' 'c' 'r' 'g' 'b' 'w' 'k') or RGB vector [x x x] 
%     'rotation', N -   will rotate the labels N degrees and will place center of label according to 'position' input.  
%                       (positive is counterclockwise). You might slightly increase buffer for rotated text.
%      Example:
%       x = [4 8 19 5 3]; bar(x);
%       labelpoints(1:5, x, {'dog' 'cat' 'bee' 'frog' 'ant'}, 'N', 0.7, 1, 'FontSize', 14, 'Color', 'm', 'rotation', 45)
%       
%   The interpreter is set to 'none' so that any underscores (_) will appear as underscores, etc. 
%   To change this parameter (or any text parameter), use the output which is a vector of handles for all text elements.  
%     Example:  h=labelpoints(....);  set(h, 'interpreter', 'latex');
%   If labelpoints is not writing to the desired axes, make the axes current before labeling using axes(axis-handle).
%
% *** MORE EXAMPLES *********************************
%
%      %Make Fake Data:
%       x = 1:10;  y=rand(1,10); 
%       scatter(x,y)
%       labs = {'a' 'b' 'c' 'd' 'middle' 'f' 'g' 'h' 'i' 'last'};
%   
%      Label Examples
%       txt_h = labelpoints(x, y, labs);                   %Required inputs                                                                                                                                     
%       txt_h = labelpoints(x, y, labs, 'E', 0.15);        %Specify location of label relative to point                                
%       txt_h = labelpoints(x, y, labs, 'E', 0.15, 1);     %Expand axes if labels extend beyond axes                           
%       txt_h = labelpoints(x, y, labs, 'W', 0.15, 1, 'FontSize', 14, 'Color', 'r');            %Change font size and color  
%       txt_h = labelpoints(x, y, labs, 'W', 0.4, 1, 'FontSize', 12, 'Color', [0 .5 .1], 'rotation', 45);  %Rotate data label 
%       txt_h = labelpoints(min(xlim), max(ylim), labs, 'SE', .18, 'stacked', 'down');          %Stack data labels downward
%       txt_h = labelpoints(max(xlim), min(ylim), 1:10, 'NW', .18, 'stacked', 'left_2.5');      %Stack data labels leftward with 2.5 spacing. 
% 
%      Also try these labels:
%       labs = [1:1:10];            
%       labs = {'Sofia' '' '' '' 'Bucharest' '' '' 'Belgrade' '' 'Ankara'}
%       labs = '*';              
%       labs = 'any string';
%
%      More Outlier Examples
%       Generate Fake Data:
%            x = [rand(1,30), rand(1,8)*2];
%            y = [rand(1,30), rand(1,8)*2];
%            scatter(x, y)
%            labs = 1:38;
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_N', 5);                  %will label 5 furthest points from mean(x,y)
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_N', 0.1, 'Color', 'r');  %will label 10% of furthest points from mean 
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_N', [8,1,0.25]);         %will label 8 furthest points from (1, 0.25)
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_SD', 2);                 %will label all points > 2 SD from mean
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_SD', [2,1,0.25]);        %will label all points > 2 SD from (1, 0.25)
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_Q', 1.5);                %will label points greater that 1.5 x IQR
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_lim', [0 1])             %will label points where x<0 or x>1 or y<0 or y>1
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_lim', [-inf 1; -inf 0.5])  %...where x>1 or y>0.5
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_lim', {[.4 1.2; 0.2 0.6]; 'and'}) %...where x<.4 or >1.2 AND y<0.2 or y>0.6
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_lim', {[.4 1.2; 0.2 0.6]; 'invert'}) %...where x>.4 or <1.2 AND y>0.2 or y<0.6 
%        labelpoints(x, y, labs, 'N', 0.1, 1, 'outliers_lim', {[-inf inf; -inf 0.6]}) %Labels any Y value greater than 0.6
%        labelpoints(x, y, labs, 'N', 'outliers_lin', {'sd',1})                  %will label all outliers that are 1sd from regression line  NOTE: MY FAKE DATA IS NOT LINEAR!
%        labelpoints(x, y, labs, 'N', 'outliers_lin', {1,0,'sd',1})              %will label all outliers that are 1sd from unity line (y=x)
%        labelpoints(x, y, labs, 'N', 'outliers_lin', {0,0.5,'N',5})             %will label the top 5 values furthest from y=0.5
% 
%   Alternative use: 
%     Density Distributions:
%       x = randn(1,100); y = 1:100;  
%       scatter(x,y)
%       labs = '|';
%       txt_h = labelpoints(x, 8, labs, 'center');
%
%     Single Labeling
%       x = 2004:2013;  y=rand(1,10); 
%       plot(x,y,'-o')
%       labs = 'acquisition';
%       labelpoints(x(3), y(3), labs, 'N', 0.2, 1);
%       labelpoints(2008.5, min(ylim), {['labelpoints.m   ', datestr(now, 'mm/dd/yy')]}, 'N', 0.3, 0, 'fontsize', 12, 'color', 'm');
% 
%     Use labels instead of markers
%       x = randn(1,15); y = randn(1,15);
%       labs = char('a'+(1:15)-1)';
%       labelpoints(x, y, labs, 'center', 0, 1, 'color', 'b');
%
%     Place notes on your plot
%       x = randn(1,100); y = 1:100;  
%       scatter(x,y); xlim([-6,4])
%       labelpoints(-6, 100, {date, 'New York', '8-day span', 'p<0.001', ' ', 'This is easy'}, 'SE', 0.3, 'stacked', 'down')
%
%  140331 v.1 
%  141115 v.2
%  151230 v.3
% Copyright (c) 2014, Adam Danz  adam.danz@gmail.com
%All rights reserved

% source: http://www.mathworks.com/matlabcentral/fileexchange/46891-labelpoints

% Changes history
%   11/02/14    if labels are entered as char, they are convered to cell
%   11/03/14    varargin added to accomodate auto_outlier feature
%   11/03/14    convert inputs to row vector if they are column vectors
%   11/04/14    now position in put is not case sensitive
%   11/04/14    now 1 label can be entered to label multiple points
%   11/04/14    now fontsize and color can be specified by params
%   11/05/14    changed 'outlier' to 'outlier_SD' and added 'outlier_Q'
%   11/07/14    added option to rotate test
%   11/15/14    added 'outliers_N' input option and cleaned up text rotation section.
%   11/19/14    curr_extent is not always a cell.  fixed.  
%   11/20/14    when outliers_N is selected N is min(N, lenght(xpos));
%   11/21/14    removes entire point and label when there is an 'inf' value
%   12/14/14    fixed 'curr_extent' in rotation section 
%   08/22/15    edited help file (buffer can be <>0/1)
%   09/01/15    commented-out warning that there are no outlier to label.
%   09/13/15    added outliers_lim option & set interpreter to none.
%   09/19/15    added ext output
%   09/20/15    removed validity check for color and allow 3-el vectors now. 
%   10/09/15    added if nargout > 0.  !! Changed outlier section to deal with NaNs.  
%               The code performs stats (ie, nanmedian, nanstd) on all data but when chosing labels, 
%               only considers xpos ypos pairs that do not have NaN. See pairIDX.
%               changed text rotation to always center and added 'factor' section.  
%   10/28/15    Changed outlier section from if/then to switch case. Added outlier_lin section!
%   12/21/15    Added 'stacked' input option - major addition, no change to previous functionality. 
%   12/30/15    adjustments to help section; combined 2 sections at beginning that deal with text rotation.
%               *Changed medians to means in outlier section.
%               *Added more flexibility to some outlier inputs so user can identify their own center.
%               *added option to use "c" instead of "center" for position.
%               uploaded vs.3 to matlab central
%   02/02/16    Added 'if nlabs>1 ' to deal with text stacks of 1.
%   04/01/16    Improved examples and instructions.  Tested with matlab 2016.

%%
% Check Class of 'labels'
    %If 'labels' are numerical, convert to cell
    if isnumeric(labels) == 1
        labels = num2cell(labels); 
    end

    % if 'labels' are char, convert to cell
    if ischar(labels)
        labels = cellstr(labels);
    end
    
% if all labels share the same xpos or ypos (only 1 value entered in 1 of the position vectors)
    if length(xpos)==1 && length(ypos)>1
        xpos = repmat(xpos, size(ypos));
    elseif length(ypos)==1 && length(xpos)>1
        ypos = repmat(ypos, size(xpos));
    end
    
% if only one label is entered for all points, replicate it
    if length(labels)==1 && length(xpos) > 1
        labels = repmat(labels, [1, length(xpos)]);
    end
    
% ensures xpos, ypos, and labels are all row vectors 
    if iscolumn(xpos);      xpos = xpos';       end
    if iscolumn(ypos);      ypos = ypos';       end
    if iscolumn(labels);    labels = labels';   end

%By this point, xpos, ypos and labels should all be same length EXCEPT if optional input 'stacked' is used
% indicate error otherwise.
    if isequal(length(xpos), length(ypos), length(labels)) == 0 && sum(strcmp('stacked', varargin))==0
        error('xpos, ypos, and labels must all be the same length unless using one input for labels.')
    end
    
%if an 'inf' value is entered, this will eliminate that entire point and label
    xinf = find(xpos==inf);
    yinf = find(ypos==inf);
    findinf = [xinf yinf];
    if ~isempty(findinf)
        xpos(findinf)=[];
        ypos(findinf)=[];
        labels(findinf) = [];
    end       
    
%Validate inputs and optional parameters
  %for help, see https://www.mathworks.com/help/matlab/ref/inputparser.addparameter.html#inputarg_validationFcn
  % and https://www.mathworks.com/help/matlab/ref/validateattributes.html
    validPositions = {'N' 'NE' 'E' 'SE' 'S' 'SW' 'W' 'NW' 'center' 'C'};
    checkPosition = @(x) any(validatestring(x, validPositions));

    p = inputParser;
    p.FunctionName = mfilename;
    addRequired(p, 'xpos', @isnumeric);
    addRequired(p, 'ypos', @isnumeric);
    addRequired(p, 'labels');
    addOptional(p, 'position', 'NW', checkPosition);
    addOptional(p, 'buffer', 0, @isnumeric);
    addOptional(p, 'adjust_axes', 0, @isnumeric);

    addParameter(p, 'outliers_SD', 3, @isnumeric);
    addParameter(p, 'outliers_Q', 1.5, @isnumeric);
    addParameter(p, 'outliers_N', 1, @isnumeric);
    addParameter(p, 'outliers_lim', [0,0;0,0]);
    addParameter(p, 'outliers_lin', {'SD',1});
    
    addParameter(p, 'stacked', 'down');

    addParameter(p, 'FontSize', 10, @isnumeric);
    addParameter(p, 'Color', 'k');
    addParameter(p, 'rotation', 0, @isnumeric);
    parse(p, xpos, ypos, labels, varargin{:})

%calculate buffer
    a = axis/10;% I've somewhat arbitrarily divided by 10 to make 'buffer' more sensitive
    u1 = 0;     %x offset
    u2 = 0;     %y offset
    
%assign position
    switch upper(p.Results.position) 
        case 'E',       va = 'middle'; ha = 'left';         u1 = a(2)-a(1);         
        case 'W',       va = 'middle'; ha = 'right';        u1 = (a(2)-a(1))*-1;
        case 'N',       va = 'bottom'; ha = 'center';       u2 = a(4)-a(3);
        case 'S',       va = 'top';    ha = 'center';       u2 = (a(4)-a(3))*-1;
        case 'NE',      va = 'bottom'; ha = 'left';         u1 = (a(2)-a(1))/2;     u2 = (a(4)-a(3))/2;
        case 'NW',      va = 'bottom'; ha = 'right';        u1 = (a(2)-a(1))*-0.5;  u2 = (a(4)-a(3))/2;
        case 'SE',      va = 'top';    ha = 'left';         u1 = (a(2)-a(1))/2;     u2 = (a(4)-a(3))*-0.5;
        case 'SW',      va = 'top';    ha = 'right';        u1 = (a(2)-a(1))*-0.5;  u2 = (a(4)-a(3))*-0.5;
        case {'CENTER', 'C'},  va = 'middle'; ha = 'center'; 
    end
    
%Factor in buffer
    u1 = u1*p.Results.buffer;   %applied to X
    u2 = u2*p.Results.buffer;   %applied to Y
    
%adjust u1, u2 if rotation is enabled 
%  rotation centers text on data point no matter what the position input is. 
%  so here we increase the distance from the point a tad to compensate for the lack of true alignment. 
    if p.Results.rotation~=0           
        factor = 1.2; %arbitrary, 1=no change, <1 means shift toward dot, >1 means shift away from dot. 
        u1 = u1*factor;
        u2 = u2*factor;
        %if we are rotating the text, we'll initially plot it centered - this must happen before plotting labells.
        va = 'middle'; ha = 'center';
    end
    
% Index (1/0) of all paired data (ie, if 1 or both coordinates are NaN, pairIDX(i) is 0.
% This may be used in identifying outliers but should NOT be used to calculate stats on xpos or ypos
    pairIDX = ~isnan(xpos) & ~isnan(ypos);

%% stacked text section (should come before outlier section)
if sum(strcmp('stacked', varargin))==1
    %if optional input 'stacked' is being used, make sure user isn't confused by using option incompatable params
    %if more than 1 xpos or ypos is entered...
    if length(xpos)>1 || length(ypos)>1                     
        warning('Only the first xpos and ypos will be used to initiate stacked text');
    end
    %if outliers are entered in input, remove them from varargin
    if ~isempty(cell2mat(regexp(varargin(cellfun(@ischar, varargin)), 'outlier')))      
        warning('Cannot use stacked and outlier input parameters at the same time.  Outliers input will be ignored');
        tempvarargin = varargin;
        tempvarargin(cellfun(@isnumeric, tempvarargin)) = {'temp_replace'};    %numeric values prevent use of regexp()
        varargIDX = find(~cellfun(@isempty,regexp(tempvarargin, 'outlier')));
        varargin([varargIDX, varargIDX+1]) = [];    %removes outlier input and its associated param from vararin
    end
    
    %internal parameter defaults
    spacing = 1;
    stacktype = lower(p.Results.stacked); 
    
    %detect if user added optional spacing parameter (example: 'down_1.5')
    %if detected, this separates the stacktype from spacing 
    if ~isempty(strfind(stacktype, '_'))
        spacing = str2double(stacktype(strfind(stacktype, '_')+1:end));
        stacktype = stacktype(1:strfind(stacktype, '_')-1);
    end
    
    %Check that user entered a valid stacktype
    if ~any(strcmp(stacktype, {'up', 'down', 'left', 'right'}))
        error('Text stacking options are:  up, down, left, or right (not case sensitive)');
    end        
    
    %clear xpos and ypos vectors after initial points
    nlabs = length(labels); %number of labels
    if nlabs>1              %this is needed if user only has 1 element in stack. 
        xpos(min(2, nlabs):nlabs) = nan;
        ypos(min(2, nlabs):nlabs) = nan;
    end
    
   %get xpos and ypos for all other labels
    for s = 2:nlabs
        
        %Temperarily plot the s-1 label, get its position, then delete it.
        temphand = text(xpos(s-1)+u1 , ypos(s-1)+u2, labels(s-1), 'VerticalAlignment',va, 'HorizontalAlignment',ha, 'FontSize', p.Results.FontSize);
        tempextnt = get(temphand, 'extent');
        delete(temphand)
        
        %Calculate xpos and ypos for label S (this came from stackedtext.m which is now obsolete)
        switch stacktype
            case 'down'
                xpos(s) = xpos(s-1);
                ypos(s) = ypos(s-1) - tempextnt(4)*spacing;
            case 'right'
                ypos(s) = ypos(s-1);
                xpos(s) = xpos(s-1) + tempextnt(3)*spacing;
            case 'up'
                xpos(s) = xpos(s-1);
                ypos(s) = ypos(s-1) + tempextnt(4)*spacing;
            case 'left'
                ypos(s) = ypos(s-1);
                xpos(s) = xpos(s-1) - tempextnt(3)*spacing;
        end %switch  
        
    end %for s = 2
    
end %if sum()
    

%% Outlier section
%If outliers parameters are selected
    outlierNames = {'outliers_SD', 'outliers_Q', 'outliers_N', 'outliers_lim', 'outliers_lin'}; %add new outlier options here
    outlier_flag = false;
    %identify if/which outlier inputs is (or isn't) present
    for c = 1:length(outlierNames)
        if sum(strcmp(varargin, outlierNames{c}))>0;
            outlier_flag = true;  
            outliertype = varargin{strcmp(varargin, outlierNames{c})};  %cell naming outlier type
        end
    end
    %executes chosen outlier type.  The idea is that each case (or type) serves the purpose of identifying what outliers to keep. 
    %so the output of each subsection is the 'outlier_idx' variable which is an index of all labels'
    if outlier_flag 
        switch outliertype
            
            case 'outliers_SD'
                SDs = p.Results.outliers_SD(1);
                % if user specified the 'center' of her data:
                if length(p.Results.outliers_SD) > 1
                    Xcnt = p.Results.outliers_SD(2);
                    Ycnt = p.Results.outliers_SD(3);
                else % if user did not specify center of her data:
                    Xcnt = nanmean(xpos);
                    Ycnt = nanmean(ypos);
                end
                outlier_idx = logical(abs(xpos - Xcnt) > SDs*nanstd(xpos)  |  abs(ypos - Ycnt) > SDs*nanstd(ypos)); %index of outliers
            
            case 'outliers_Q'
                xbounds = [prctile(xpos,25) - p.Results.outliers_Q * iqr(xpos) , prctile(xpos, 75) + p.Results.outliers_Q * iqr(xpos)];   %[lower upper] bounds of outliers
                ybounds = [prctile(ypos,25) - p.Results.outliers_Q * iqr(ypos) , prctile(ypos, 75) + p.Results.outliers_Q * iqr(ypos)];   %[lower upper] bounds of outliers
                outlier_idx = logical(ypos<ybounds(1) | ypos>ybounds(2) |  xpos<xbounds(1) | xpos>xbounds(2));
            
            case 'outliers_lim'
                %assign limits and qualifier
                limvars = p.Results.outliers_lim; %ie, {[5 5; 5 5]; 'or'}
                if iscell(limvars)
                    lims = limvars{1}; 
                    if size(limvars,1) == 1 %default
                        qualifier = 'or';
                    else  qualifier = lower(limvars{2});
                    end
                else
                    lims = limvars;
                    qualifier = 'or';
                end

                if size(lims,1) == 1
                    lims = [lims;lims];
                end

                x_outliers = xpos<lims(1,1) | xpos>lims(1,2);  %idx of x points outside of safe zone
                y_outliers = ypos<lims(2,1) | ypos>lims(2,2);  %idx of y points outside of safe zone
                switch qualifier
                    case 'or'
                        outlier_idx = x_outliers | y_outliers;
                    case 'and'
                        outlier_idx = x_outliers & y_outliers;
                    case 'invert'
                        x_outliers = xpos>lims(1,1) & xpos<lims(1,2);
                        y_outliers = ypos>lims(2,1) & ypos<lims(2,2);
                        outlier_idx = x_outliers & y_outliers;
                    otherwise
                        error('The inputs you entered for Outliers_lim wasn''t recognized.')
                end
                
            case 'outliers_N'
                Npts = p.Results.outliers_N(1);
                % if user specified the 'center' of her data:
                if length(p.Results.outliers_N) > 1
                    Xcnt = p.Results.outliers_N(2);
                    Ycnt = p.Results.outliers_N(3);
                else % if user did not specify center of her data:
                    Xcnt = nanmean(xpos);
                    Ycnt = nanmean(ypos);
                end
                if p.Results.outliers_N<1;  
                    N = ceil(length(xpos(pairIDX)) * Npts); 
                else
                    N = min(Npts, length(xpos(pairIDX)));        %ensures that user cannot label more outliers than coordinates.
                end
                 meanpoint = repmat([Xcnt Ycnt], [length(xpos),1]);
                 paired = horzcat(xpos', ypos');
                 distances = (((meanpoint(:,1)-paired(:,1)).^2)  +  ((meanpoint(:,2)-paired(:,2)).^2)).^(1/2);       %all distances from mean
                 [sorted, idx] = sort(distances, 'descend');
                 idx = idx(~isnan(sorted)); %this is to ignore any NaN values in xpos or ypos that would cause an nan distance. 
                 outlier_idx = false(1,length(xpos));
                 outlier_idx(idx(1:N))=1; 
                 
            case 'outliers_lin'
                %user can either enter {slope, yint, outlier type, threshold} -or- {outlier type, threshold}
                %here we control for what user entered or didn't enter
                linvars = p.Results.outliers_lin; %ie, {1,1.1,'sd',1} or {'sd',1}
                if isnumeric(linvars{1}) && ~isempty(linvars{1}) %if user entered own slope and y-int
                    slope = linvars{1};
                    yint = linvars{2};
                    outtype = upper(linvars{3}); %outlier type (sd or n)
                    outthresh = linvars{4};      %threshold (values > threshold are outliers)
                else
                    %calculated slope and y-int of the (x,y) data.
                    if isempty(linvars{1}); linvars = linvars([3,4]); end
                    slope = nansum((xpos-nanmean(xpos)).*(ypos-nanmean(ypos))) / nansum((xpos-nanmean(xpos)).^2);       
                    yint = nanmean(ypos) - (slope * nanmean(xpos));                     %refline(slope,yint)   %To test
                    outtype = upper(linvars{1});
                    outthresh = linvars{2};
                end
                %now calculate residuals (linear estimate - y val)^2
                Yest = slope*xpos + yint;
                resid = (Yest - ypos).^2;
                %now sort residuals > to < similar to 'outliers_N'
                [sorted, idx] = sort(resid, 'descend');
                idx = idx(~isnan(sorted)); %this is to ignore any NaN values in xpos or ypos that would cause an nan distance. 
                %finally, chose the outliers based on chosen method
                if strcmp(outtype, 'SD')
                    outlier_idx = idx(1:sum(nanstd(sorted)*outthresh <= sorted));     %figure; plot(sorted, 'o'); addhorz(nanstd(sorted)*outthresh);  %to view sorted outliers and treshold
                elseif strcmp(outtype, 'N')
                    if outthresh<1;  
                        N = ceil(length(idx) * outthresh); 
                    else
                        N = min(outthresh, length(idx));        %ensures that user cannot label more outliers than coordinates.
                    end
                    outlier_idx = idx(1:N);
                end
        end %outlier switch
        
        xpos = xpos(outlier_idx);               
        ypos = ypos(outlier_idx);
        labels = labels(outlier_idx);

%         if any(outlier_idx) == 0;           %dispay msg if there are no outliers to label
%             mfile = [mfilename,'.m'];
%             disp(['There are no outliers to label in ', mfile,'.'])
%             disp('Change outlier value for less sensitivity; See help file.'); 
%         end
    end %outlier_flag
%%

%Label points
    hand = text(xpos+u1 , ypos+u2, labels, 'VerticalAlignment',va, 'HorizontalAlignment',ha, 'FontSize', p.Results.FontSize, 'color', p.Results.Color);
    extnt = get(hand, 'extent');
    
%Rotate text if specified
    if p.Results.rotation~=0           %if rotation input is something other than 0  (use to be:  sum(strcmp(varargin, 'rotation')) == 1 )
        xl = xlim;      yl = ylim;                          %In case text rotation auto adjusts axes.
        curr_extent = get(hand, 'extent');                     %Need to store current center point of all labels since text rotation relocates position
        if iscell(curr_extent); curr_extent = cell2mat(curr_extent); end
        hold on
        curr_position = [curr_extent(:,1)+(curr_extent(:,3)/2),curr_extent(:,2)+(curr_extent(:,4)/2)];          %uses extent to locate center of label
        set(hand, 'rotation', p.Results.rotation, 'VerticalAlignment','middle', 'HorizontalAlignment','center');  	%note: text rotation changes alignment which is why they need to be centered back to specifications.
        for i = 1:length(hand)                                 %after rotation, reposition labels back to desired location 
            set(hand(i), 'position', curr_position(i,:))
        end
        set(gca, 'xlim', xl); set(gca, 'ylim', yl);         %In case text rotation auto adjusts axes.
    end     
    
%Determine if any labels go beyond axis limits and adjust if desired  (adjust_axes = 0 or 1)
    if p.Results.adjust_axes == 1   &&   ~isempty(hand)    
        x_adj = sign(u1+0.0000001);                 %the addition is to avoid '0'
        y_adj = sign(u2+0.0000001);                 %the addition is to avoid '0'

        labelextent = get(hand, 'extent');
        if isequal(class(labelextent),'cell')
           labelextent = cat(1, labelextent{:});
        end
        xl = xlim;      yl = ylim;
        lablimX = [min(labelextent(:,1)), max(labelextent(:,1)+(labelextent(:,3).*x_adj))] +u1;
        lablimY = [min(labelextent(:,2)), max(labelextent(:,2)+(labelextent(:,4).*y_adj))] +u2;

        xlim([min(min(xl), min(lablimX)), max(max(xl), max(lablimX))])
        ylim([min(min(yl), min(lablimY)), max(max(yl), max(lablimY))])
    end
    
%Turn off Latex interpreter to avoid subscripts with an underscore is used in a label
    set(hand, 'interpreter', 'none')
    
%Outputs
if nargout > 0 
    h   = hand;
    ext = extnt;
end
     
end


%% Notes
% a video (not mine) explaining this method:  http://blogs.mathworks.com/videos/2012/05/30/how-to-label-a-series-of-points-on-a-plot-in-matlab/
% Text properties :  http://www.mathworks.com/help/matlab/ref/text_props.html
% info on input parsing:  http://www.mathworks.com/help/matlab/matlab_prog/parse-function-inputs.html
%                   and   http://www.mathworks.com/help/matlab/ref/inputparser-class.html
% Outlier info : https://docs.oracle.com/cd/E17236_01/epm.1112/cb_statistical/frameset.htm?ch07s02s10s01.html

% future ideas:
    % add the ability to plot text in reference to the figure rather than an axis. Example:
    %    axes('position', [0.001, 0.001, 0.9, 0.1]);
    %    text(0.1, 0.2, sprintf('%s.mat  ( %s )', mfilename, date), 'interpreter', 'none', 'fontsize', 8)
    %    axis off;
    % get hold stats and return it at end :  holdstat = ishold(axh);  Then at end:  if holdstat == 1; holdstat='on'; else holdstat='off'; end;  hold (axh, holdstat);
        
% Note:  For polor plots, polor.m does a lot of behind-the-scenes conversion so this labelpoints func won't work with polar. 
%       Instead, follow this example :
%         h = polar(PSA,PST,'.'); % easiest way to get handle to plot
%         x = get(h,'XData');
%         y = get(h,'YData');
%         text(x,y, ' \leftarrow foo');  % puts same text next to every point
%         text(x(3),y(3),' \leftarrow three'); % puts text next to specific point
